EVE: Efficient Verification of Data Erasure through Customized Perturbation in Approximate Unlearning

Verifying whether the machine unlearning process has been properly executed is critical but remains underexplored. Some existing approaches propose unlearning verification methods based on backdooring techniques. However, these methods typically require participation in the model's initial training phase to backdoor the model for later verification, which is inefficient and impractical. In this paper, we propose an efficient verification of erasure method (EVE) for verifying machine unlearning without requiring involvement in the model's initial training process. The core idea is to perturb the unlearning data to ensure the model prediction of the specified samples will change before and after unlearning with perturbed data. The unlearning users can leverage the observation of the changes as a verification signal. Specifically, the perturbations are designed with two key objectives: ensuring the unlearning effect and altering the unlearned model's prediction of target samples. We formalize the perturbation generation as an adversarial optimization problem, solving it by aligning the unlearning gradient with the gradient of boundary change for target samples. We conducted extensive experiments, and the results show that EVE can verify machine unlearning without involving the model's initial training process, unlike backdoor-based methods. Moreover, EVE significantly outperforms state-of-the-art unlearning verification methods, offering significant speedup in efficiency while enhancing verification accuracy. The source code of EVE is released at \uline{https://anonymous.4open.science/r/EVE-C143}, providing a novel tool for verification of machine unlearning.

==> sec/Figures/Experiments/On_CIFAR10/Accuracy/cifar10_rec_mse_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [  '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [  0.7591, 0.7621, 0.7689, 0.7726, 0.7736]

unl_cap = [  0.7932, 0.7832, 0.7929, 0.7940, 0.7935]

unl_tape = [0.7945, 0.7945, 0.7945, 0.7945, 0.7945]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
# for i in range(len(x)):
#     unl_mib[i] = unl_mib[i]*10
#     unl_muv[i] = unl_muv[i] * 10


for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=28)
my_y_ticks = np.arange(66, 88, 4)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('Perturbation Distance' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CIFAR10/Accuracy/cifar10_training_acc_shift.py <==


import numpy as np
import matplotlib.pyplot as plt
from scipy.interpolate import make_interp_spline


epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [  '0', '10', '20', '30', '40']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]

unl_cap = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
#unl_cap = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
# for i in range(len(x)):
#     unl_mib[i] = unl_mib[i]*10
#     unl_muv[i] = unl_muv[i] * 10

# X values for data points
x_values = np.arange(len(unl_mib))

# Smoothing the curve with interpolation
x_smooth = np.linspace(x_values.min(), x_values.max(), 80)

unl_mib_smooth = make_interp_spline(x_values, unl_mib)(x_smooth)
unl_cap_smooth = make_interp_spline(x_values, unl_cap)(x_smooth)

plt.style.use('seaborn')
plt.figure(figsize=(6, 4.7))
l_w=4
m_s=12
marker_s = 3
markevery=1
reduced_indices = range(0, len(unl_mib), 5)
new_unl_cap = [unl_cap[i] for i in reduced_indices]
new_unl_mib = [unl_mib[i] for i in reduced_indices]


#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(reduced_indices, new_unl_cap, linestyle='-', color='#E1C855', marker='o', fillstyle='full', markevery=markevery, label='Unlearning', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(reduced_indices, new_unl_mib, linestyle=':', color='#9BC985',  marker='D', fillstyle='full', markevery=markevery,
         label='Cont. Learning',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy' ,fontsize=24)
my_y_ticks = np.arange(0.0, 1.082, 0.2)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlim(0, 50)
plt.xticks(range(0, 41, 10), fontsize=24)
plt.xlabel('Training Epoch', fontsize=24)

#plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc=(0.26,0.6),fontsize=24)
plt.title("On CIFAR10",fontsize=24)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_training_acc_shift.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CIFAR10/Boundary_Shift/Boundary_shift_epochs.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5, 6]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [  '0', '20', '40', '60', '80', '100']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [  6, 7, 8, 9, 9, 11]

unl_cap = [  11, 15, 23, 32, 39, 46]
unl_celeba = [  0.8932, 0.8832, 0.8929, 0.8940, 0.8935, 0.8736]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
# for i in range(len(x)):
#     unl_mib[i] = unl_mib[i]*10
#     unl_muv[i] = unl_muv[i] * 10

plt.style.use('seaborn')
plt.figure(figsize=(6.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#E1C855', marker='o', fillstyle='full', markevery=markevery, label='MNIST', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle=':', color='#9BC985',  marker='D', fillstyle='full', markevery=markevery,
         label='CIFAR10',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_celeba, linestyle='-.', color='#2A5522',  marker='s', fillstyle='full', markevery=markevery,
         label='CelebA',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Boundary Shift Epochs', fontsize=24)
my_y_ticks = np.arange(0, 81, 20)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlabel('Additional Erasing Data (%)' ,fontsize=24)

plt.xticks(x, labels, fontsize=24)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('boundary_shift_epochs.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CIFAR10/Running_time/cifar10_running_time_noise_bar.py <==
import matplotlib.pyplot as plt
import numpy as np




labels = ['5', '10', '15', '20', '25']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]


unl_cap = [  4.0058, 4.00997, 4.06, 3.97, 3.93]

unl_tape = [99.3, 99.3, 99.3, 99.3, 99.3]

unl_mib = [  617, 614, 617, 621, 613]


x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')

# plt.figure(figsize=(5.5, 5.3))
fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(5.5, 5.3), gridspec_kw={'height_ratios': [1, 3]})

l_w=5
m_s=15
marker_s = 3
markevery=1



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax1.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax1.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax1.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


ax1.set_ylim(600, 700)
ax1.tick_params(axis='y', labelsize=18)
ax1.spines['bottom'].set_visible(False)
ax1.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=False)

ax1.set_title('On CIFAR10', fontsize=28)
# ax1.set_ylabel('Running Time (s)', fontsize=28,labelpad=20)

# ax2.plot(x, cap_ms_not_in, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='EUV', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
# ax2.plot(x, mib_ms_not_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery, label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax2.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax2.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax2.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


ax2.set_ylim(-4, 120)
ax2.tick_params(axis='y', labelsize=18)
ax2.spines['top'].set_visible(False)

# Add diagonal lines to indicate a break in the y-axis
d = .015  # size of diagonal lines
kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)
ax1.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

# Labels
ax2.set_xlabel('Perturbation Distance' ,fontsize=28)
ax2.set_ylabel('Running Time (s)', fontsize=28 )
# ax2.yaxis.set_label_position('right')
ax2.yaxis.set_label_coords(-0.1, 0.7)
ax2.set_xticks(x, labels, fontsize=28)
ax2.legend(loc='best', fontsize=28)


# Add some text for labels, title and custom x-axis tick labels, etc.



# plt.ylabel('Running Time (s)', fontsize=24)
# # ax.set_title('Performance of Different Users n')
# plt.xticks(x, labels, fontsize=20)
# # ax.set_xticklabels(labels,fontsize=15)
#
# my_y_ticks = np.arange(0, 800.1, 200)
# plt.yticks(my_y_ticks, fontsize=20)
# # ax.set_yticklabels(my_y_ticks,fontsize=15)
# plt.legend(loc='upper left', fontsize=20)
# plt.xlabel('Perturbation Limit' ,fontsize=24)



# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)


fig.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_runningtime_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> sec/Figures/Experiments/On_CIFAR10/Verifiability/cifar10_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [ '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]
unl_mib = [ 0.9767, 0.9873, 0.9978, 1, 1]

unl_tape = [0.9620, 0.9620, 0.9620, 0.9620, 0.9620]
unl_cap = [ 0.993, 1, 1, 1, 1]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability (%)' ,fontsize=28)
my_y_ticks = np.arange(90, 101, 2)
plt.yticks(my_y_ticks,fontsize=28)
plt.ylim(90, 101)
plt.xlabel('Perturbation Distance' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CIFAR10/Verifiability/cifar10_verifiability_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5 ]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '2', '3', '4', '5' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [1, 1, 1, 1, 1 ]

unl_tape = [0.9671, 0.9620, 0.9550, 0.9474, 0.9289]
unl_cap = [1, 1, 1, 1, 1 ]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability (%)' ,fontsize=28)
my_y_ticks = np.arange(90, 101, 2)
plt.yticks(my_y_ticks,fontsize=28)
plt.ylim(90, 101)
plt.xlabel('$\it{ESR}$ (%)' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.01,0.02),fontsize=28)
# plt.title("On CIFAR10",fontsize=28)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_verifiability_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CIFAR10/cifar10_sample_size_acc_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5 ]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '2', '3', '4', '5']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.77284, 0.7736, 0.767836, 0.76773, 0.7167538 ]

unl_tape = [0.7924, 0.7954, 0.7942, 0.7934, 0.7501]
unl_cap = [0.7803, 0.7935, 0.7881, 0.7842, 0.7281]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100

# for i in range(len(x)):
#     unl_mib[i] = unl_mib[i]
#     unl_muv[i] = unl_muv[i]

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery, label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=28)
my_y_ticks = np.arange(68, 85, 3)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESR}$ (%)' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='lower left',fontsize=28)
# plt.title('On CIFAR10', fontsize=28 )
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar10_sample_size_acc_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CelebA/Accuracy/celeba_rec_mse_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [  '30', '60', '90', '120', '150']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [  0.9419, 0.9471, 0.9499, 0.9530, 0.9579]

unl_cap = [  0.9534, 0.9564, 0.9534, 0.9537,  0.9584]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
unl_tape = [ 0.9602, 0.9602, 0.9602, 0.9602, 0.9602]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



# plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=28)
my_y_ticks = np.arange(94, 98.1, 1)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('Perturbation Distance' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

# plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc='best',fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CelebA/Running_time/celeba_running_time_noise_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = [ '30', '60', '90', '120', '150']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]


unl_cap = [  11.258, 12.2, 9.3, 8.4139, 7.52]


unl_mib = [  655, 643, 646, 646, 641]

unl_tape = [ 23.6, 23.6, 23.6, 23.6, 23.6]

x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(5.5, 5.3), gridspec_kw={'height_ratios': [1, 3]})

l_w=5
m_s=15
marker_s = 3
markevery=1

# ax1.plot(x, cap_ms_not_in, linestyle='-', color='#797BB7', marker='o', fillstyle='full', markevery=markevery, label='EUV', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)
#
# ax1.plot(x, mib_ms_not_in, linestyle='-.', color='#2A5522',  marker='D', fillstyle='full', markevery=markevery, label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)


ax1.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax1.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax1.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




ax1.set_ylim(600, 700)
ax1.tick_params(axis='y', labelsize=18)
ax1.spines['bottom'].set_visible(False)
ax1.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=False)
ax1.set_title('On CelebA', fontsize=28)


ax2.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax2.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax2.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


ax2.set_ylim(0, 40)
ax2.tick_params(axis='y', labelsize=18)
ax2.spines['top'].set_visible(False)

# Add diagonal lines to indicate a break in the y-axis
d = .015  # size of diagonal lines
kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)
ax1.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

# Labels
ax2.set_xlabel('Perturbation Distance' ,fontsize=28)
ax2.set_ylabel('Running Time (s)', fontsize=28)
# ax2.yaxis.set_label_position('right')
ax2.yaxis.set_label_coords(-0.1, 0.7)
ax2.set_xticks(x, labels, fontsize=28)
ax2.legend(loc=(0.5, 0.6),fontsize=20)



plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celebA_runningtime_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> sec/Figures/Experiments/On_CelebA/Verifiability/celeba_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5 ]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [ '30', '60', '90', '120', '150']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [  0.9078, 0.9132, 0.9173, 0.9222, 0.9289]

unl_tape = [0.8842, 0.8842, 0.8842, 0.8842, 0.8842]
unl_cap = [ 0.99,  0.995, 1, 1,  1]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability (%)', fontsize=28)
my_y_ticks = np.arange(84, 101, 4)
plt.yticks(my_y_ticks, fontsize=28)
plt.ylim(86, 101)
plt.xlabel('Perturbation Distance', fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)





# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc=(0.4,0.45),fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CelebA/Verifiability/celeba_verifiability_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5 ]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.5', '0.6', '0.7', '0.8', '0.9']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_cap = [1,1, 1, 1, 1 ]

unl_tape = [0.8901,0.8842, 0.8802, 0.8732, 0.8672]
unl_mib = [0.9173, 0.9289, 0.9314, 0.9482, 0.9521 ]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability (%)' ,fontsize=28)
my_y_ticks = np.arange(80, 101, 4)
plt.yticks(my_y_ticks,fontsize=28)
plt.ylim(80, 101)
plt.xlabel('$\it{ESR}$ (%)', fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('On CelebA', fontsize= 28)

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.01, 0.01),fontsize=24)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_verifiability_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_CelebA/celeba_sample_size_acc_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.5 ', '0.6  ', '0.7 ', '0.8 ', '0.9 ' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [0.957557039, 0.9579, 0.95669257, 0.95642304, 0.9565588 ]


unl_tape = [0.9596,0.9602, 0.9583, 0.9581, 0.9586]
unl_cap = [0.9587, 0.9584, 0.95735, 0.95725, 0.9579 ]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]



for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery, label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=28)
my_y_ticks = np.arange(94, 96.51, 0.5)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESR}$ (%)' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('On CelebA', fontsize=28)

#plt.annotate(r"1e-1", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='lower left',fontsize=28)
# plt.title('On CelebA', fontsize=28 )
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('celeba_sample_size_acc_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_MNIST/Accuracy/MNIST_training_acc_shift.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [  '0', '10', '20', '30', '40']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0]

unl_cap = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
# for i in range(len(x)):
#     unl_mib[i] = unl_mib[i]*10
#     unl_muv[i] = unl_muv[i] * 10

plt.style.use('seaborn')
plt.figure(figsize=(6, 4.7))
l_w=4
m_s=12
marker_s = 3
markevery=1
reduced_indices = range(0, len(unl_cap), 5)
new_unl_cap = [unl_cap[i] for i in reduced_indices]
new_unl_mib = [unl_mib[i] for i in reduced_indices]


#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(reduced_indices, new_unl_cap, linestyle='-', color='#E1C855', marker='o', fillstyle='full', markevery=markevery, label='Unlearning', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(reduced_indices, new_unl_mib, linestyle=':', color='#9BC985',  marker='D', fillstyle='full', markevery=markevery,
         label='Cont. Learning',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy' ,fontsize=24)
my_y_ticks = np.arange(0.0, 1.082, 0.2)
plt.yticks(my_y_ticks,fontsize=24)
plt.xlim(0, 40)
plt.xticks(range(0, 41, 10), fontsize=24)
plt.xlabel('Training Epoch', fontsize=24)

#plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)

# plt.title('On CIFAR10', fontsize=24)
plt.legend(loc=(0.26,0.6),fontsize=24)
plt.title("On MNIST", fontsize=24)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('MNIST_training_acc_shift.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_MNIST/Accuracy/mnist_acc_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [ '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [  0.974887, 0.97546, 0.975720, 0.9761016, 0.9751]

unl_cap = [  0.97618, 0.976307, 0.9758, 0.9781938, 0.9769]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
unl_tape = [0.9816, 0.9816, 0.9816, 0.9816, 0.9816]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=28)
my_y_ticks = np.arange(95 ,100.1,1)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('Perturbation Distance' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_MNIST/Accuracy/mnist_sample_size_accuracy_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5 ]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '2', '3', '4', '5' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [ 0.9754, 0.9751, 0.975268, 0.9756668, 0.9718231 ]

unl_tape = [ 0.9809, 0.9816, 0.9817, 0.9810, 0.9802 ]

unl_cap = [0.976502, 0.9769, 0.976228, 0.97715994, 0.97603300 ]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)

plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)', fontsize=28)
my_y_ticks = np.arange(95, 99.1, 1)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('$\it{ESR}$ (%)' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='lower left',fontsize=28)
# plt.title('On MNIST', fontsize=28 )
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_sample_size_accuracy_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_MNIST/Running_time/mnist_rt_sample_size_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['1%', '2%', '3%', '4%', '5%', '6%']



unl_muv_MNIST = [6.4497, 12.818  , 17.6206 , 23.850, 28.958, 33.92136]
unl_mib_MNIST = [142.6597 , 142.42  , 142.6431 , 142.9856858, 141, 143]

unl_muv_CIFAR = [2.1034, 3.93  , 5.934 , 7.2067, 9.1340, 10.7340 ]
unl_mib_CIFAR = [618.6597 , 613.42  , 620.6431 , 598.12, 594, 612]

unl_muv_CelebA = [3.7621, 7.52 , 11.141661, 14.737170, 18.0619, 21.5819]
unl_mib_CelebA = [623.582  , 641.4467 , 625.5774, 620.929, 627.0406, 625.699]



for i in range(len(labels)):
    unl_muv_MNIST[i] = unl_muv_MNIST[i]
    unl_mib_MNIST[i] = unl_mib_MNIST[i]
    unl_muv_CIFAR[i] = unl_muv_CIFAR[i]
    unl_mib_CIFAR[i] = unl_mib_CIFAR[i]
    unl_muv_CelebA[i] = unl_muv_CelebA[i]
    unl_mib_CelebA[i] = unl_mib_CelebA[i]


x = np.arange(len(labels))  # the label locations
width = 0.9

plt.style.use('seaborn')
plt.figure()

plt.bar(x - width /6 - width / 6 , unl_muv_MNIST, width=width/6, label='EVE MNIST', color='#C6B3D3', edgecolor='black', hatch='/')


plt.bar(x + width / 6  , unl_mib_MNIST,   width=width/6, label='MIB MNIST', color='#9CD1C8', edgecolor='black',  hatch='-')

plt.bar(x - width / 6 , unl_muv_CIFAR, width=width/6,  label='EVE CIFAR10', color='#F7D58B', edgecolor='black' , hatch='x')



plt.bar(x + width / 6 + width/6 , unl_mib_CIFAR, width=width/6, label='MIB CIFAR10', color='#6BB7CA', edgecolor='black', hatch='*')

plt.bar(x , unl_muv_CelebA, width=width/6, label='EVE CelebA', color='#80BA8A', edgecolor='black', hatch='o')


plt.bar(x + width / 6 + width / 6 + width/6  , unl_mib_CelebA,   width=width/6, label='MIB CelebA', color='#E58579', edgecolor='black', hatch='\\')



plt.ylabel('Running Time (s)', fontsize=20)

plt.xticks(x, labels, fontsize=20)


my_y_ticks = np.arange(0, 650, 100)
plt.yticks(my_y_ticks, fontsize=20)

plt.legend( frameon=True, facecolor='#EAEAF2', loc='best', bbox_to_anchor=(0.9601, -0.15), ncol=3, fontsize=14.6,)




plt.xlabel('$\it{ESR}$' ,fontsize=20)


plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_sample_size_bar.pdf', format='pdf', dpi=200)
plt.show()


==> sec/Figures/Experiments/On_MNIST/Running_time/mnist_running_time_noise_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = [ '5', '10', '15', '20', '25']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]



unl_cap = [  13.052, 11.997, 12.933, 12.977498, 12.81]

unl_tape = [26.5 , 26.5 ,26.5 ,26.5 ,26.5 ]
unl_mib = [  145, 143, 146, 144, 146]


x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
# plt.bar(x - width / 3, TaPD_ss,   width=width / 3, label='TAPE (SS)', color='#797BB7', edgecolor='black', hatch='*')
# plt.bar(x , TaPS_ms, width=width / 3, label='CAP', color='#9BC985',edgecolor='black', hatch='*')
# plt.bar(x + width / 3, MIB, width=width / 3, label='MIB', color='#E58579', edgecolor='black', hatch='/')
#plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBFU', color='orange', hatch='\\')

# # Plot the bars
# plt.bar(x - width / 5, cap_ms_not_in, width=width/2.5, label='CAP', color='#F7D58B', edgecolor='black', hatch='*')
# #ax[2,2].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')
#
# plt.bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MIB', color='#B595BF', edgecolor='black', hatch='\\')

plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=28)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=28)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 200.1, 40)
plt.yticks(my_y_ticks, fontsize=28)
# ax.set_yticklabels(my_y_ticks,fontsize=15)
plt.legend(loc=(0.4, 0.22), fontsize=28)
plt.xlabel('Perturbation Distance' ,fontsize=28)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)
plt.title("On MNIST", fontsize= 28)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_runningtime_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> sec/Figures/Experiments/On_MNIST/Verifiability/mnist_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [  '5', '10', '15', '20', '25']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [  0.9767, 0.9873, 0.9978, 1, 1]

unl_tape = [0.9497, 0.9497, 0.9497, 0.9497, 0.9497]
unl_cap = [ 0.99, 1, 1, 1, 1]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')

plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)




#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability (%)' ,fontsize=28)
my_y_ticks = np.arange(90, 101, 2)
plt.yticks(my_y_ticks,fontsize=28)
plt.ylim(90, 101)
plt.xlabel('Perturbation Distance' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.35,0.01),fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_MNIST/Verifiability/mnist_verifiability_sample_size_sim_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5 ]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['1', '2', '3', '4', '5' ]
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [1, 1, 1, 1, 1 ]
unl_tape = [0.9531, 0.9479, 0.9330, 0.9210, 0.9003]
unl_cap = [1, 1, 1, 1, 1 ]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability (%)' ,fontsize=28)
my_y_ticks = np.arange(88, 101, 3)
plt.yticks(my_y_ticks,fontsize=28)
plt.ylim(88, 101)
plt.xlabel('$\it{ESR}$ (%)' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.35,0.42),fontsize=28)
# plt.title("On MNIST",fontsize=28)
plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_verifiability_sample_size_sim_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_STL10/Accuracy/stl10_Rec_MSE_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [ '15', '30', '45', '60', '75']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

# unl_hess_r = [96.6, 96.66, 96.04, 95.94, 95.85, 97.21]
unl_mib = [  0.6390, 0.6534, 0.6589, 0.6632, 0.6657]

unl_cap = [  0.6431, 0.67095, 0.6697, 0.6720, 0.6717]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]
unl_tape = [0.6719, 0.6719, 0.6719, 0.6719, 0.6719]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')
plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


# plt.plot(x, unl_mib, linestyle=':', color='r',  marker='^', fillstyle='none', markevery=markevery,
#          label='VBU', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)

# plt.plot(x, unl_hess_r, linestyle='-.', color='k',  marker='D', fillstyle='none', markevery=markevery,
#          label='HBFU',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=28)
my_y_ticks = np.arange(56 ,72.1,4)
plt.yticks(my_y_ticks,fontsize=28)
plt.xlabel('Perturbation Distance' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc='best',fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_rec_mse_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/On_STL10/Running_time/STL10_running_time_noise.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = [  '15', '30', '45', '60', '75']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]


unl_cap = [  3.258, 3.51040, 3.60770, 3.74139, 3.4413]


unl_mib = [  567, 564, 561, 562, 560]

unl_tape = [54.3, 54.3, 54.3, 54.3, 54.3]


x = np.arange(len(labels))  # the label locations
width = 0.76 # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

plt.style.use('seaborn')
fig, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(5.5, 5.3), gridspec_kw={'height_ratios': [1, 3]})

l_w=5
m_s=15
marker_s = 3
markevery=1



ax1.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax1.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax1.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


ax1.set_ylim(500, 600)
ax1.tick_params(axis='y', labelsize=18)
ax1.spines['bottom'].set_visible(False)
ax1.tick_params(axis='x', which='both', bottom=False, top=False, labelbottom=False)
ax1.set_title('On STL-10', fontsize=28)

ax2.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax2.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

ax2.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)


ax2.set_ylim(0, 60)
ax2.tick_params(axis='y', labelsize=18)
ax2.spines['top'].set_visible(False)

# Add diagonal lines to indicate a break in the y-axis
d = .015  # size of diagonal lines
kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)
ax1.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax1.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

kwargs.update(transform=ax2.transAxes)  # switch to the bottom axes
ax2.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax2.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

# Labels
ax2.set_xlabel('Perturbation Distance' ,fontsize=28)
ax2.set_ylabel('Running Time (s)', fontsize=28)
# ax2.yaxis.set_label_position('right')
ax2.yaxis.set_label_coords(-0.1, 0.7)
ax2.set_xticks(x, labels, fontsize=28)
ax2.legend(loc='best',fontsize=28)



plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_rt_noise_analysis_bar.pdf', format='pdf', dpi=200)
plt.show()


==> sec/Figures/Experiments/On_STL10/Verifiability/stl10_verifiability_noise_analysis.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5 ]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = [ '15', '30', '45', '60', '75']
# unl_org = [97.77, 97.55, 97.35, 97.29, 97.21, 97.21]

unl_mib = [ 0.9562, 0.9673, 0.9778, 1, 1]

unl_tape = [0.8440, 0.8440,0.8440,0.8440,0.8440]
unl_cap = [  1, 1, 1, 1, 1]
# unl_ss_wo = [94.32, 94.53, 94.78, 93.38, 94.04, 97.21]

for i in range(len(unl_cap)):
    unl_cap[i] = unl_cap[i]*100
    unl_tape[i] = unl_tape[i] * 100
    unl_mib[i] = unl_mib[i] * 100


plt.style.use('seaborn')

plt.figure(figsize=(5.5, 5.3))
l_w=5
m_s=15
marker_s = 3
markevery=1
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
plt.plot(x, unl_cap, linestyle='-', color='#9392BE', marker='o', fillstyle='full', markevery=markevery, label='EVE', linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_mib, linestyle='-.', color='#E07B54',  marker='^', fillstyle='full', markevery=markevery,
         label='MIB',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_muv, linestyle='--', color='#9BC985',  marker='s', fillstyle='full', markevery=markevery,label='TaPD',linewidth=l_w, markersize=m_s, markeredgewidth=marker_s)

plt.plot(x, unl_tape, linestyle=':', color='orange',  marker='D', fillstyle='none', markevery=markevery,
         label='TAPE', linewidth=l_w,  markersize=m_s, markeredgewidth=marker_s)



#plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Verifiability (%)' ,fontsize=28)
my_y_ticks = np.arange(80, 101, 4)
plt.yticks(my_y_ticks,fontsize=28)
plt.ylim(80, 101)
plt.xlabel('Perturbation Distance' ,fontsize=28)

plt.xticks(x, labels, fontsize=28)
# plt.title('CIFAR10 IID')

#plt.annotate(r"1e0", xy=(0.1, 1.01), xycoords='axes fraction', xytext=(-10, 10),textcoords='offset points', ha='right', va='center', fontsize=15)


# plt.title('(c) Utility Preservation', fontsize=24)
plt.legend(loc=(0.35,0.25),fontsize=28)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_verifiability_noise_analysis.pdf', format='pdf', dpi=200)
plt.show()

==> sec/Figures/Experiments/test_06_ur_all.py <==
import numpy as np
import  matplotlib.pyplot as plt
#
# from brokenaxes import brokenaxes



plt.style.use('seaborn')

fig, ax = plt.subplots(3, 3, figsize=(7, 7)) #sharex='col',
fig.subplots_adjust(bottom=0.16)

# for i in range(2):
#     for j in range(3):
#         ax[i,j].text(0.5,0.5,str((i,j)), fontsize=18, ha='center')

#first pic 0,0


labels = ['VBU', 'SalUn', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
# unl_ss_not_in = [  143, 143  , 143]


#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
cap_ms_not_in = [  12.81, 13.01 , 12.74]

TAPE_not_in = [  26.51, 27.01 , 26.74]

mib_ms_not_in = [  146 , 148 , 143]


x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
#ax[1,2].bar(x - width /6 - width / 6  , unl_ss_in,   width=width/6, label='SS In', color='#9BC985', edgecolor='black', hatch='/')
ax[0,0].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[0,0].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[0,0].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')


#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')
#ax[1,2].bar( x + width / 6 , unl_ms_not_in, width=width/6, label='MS Not In', color='#797BB7', edgecolor='black', hatch='x')
#ax[1,2].bar(x + width / 6 + width/6 , mib_ms_in, width=width/6, label='MIB B-MS In', color='#9CD1C8', edgecolor='black', hatch='o')

# Annotate the small values
# for i, v in enumerate(cap_ms_not_in):
#     ax[0,0].text(x[i] - width / 5, v + 1, f"{v}", ha='center', color='black')
#
# for i, v in enumerate(mib_ms_not_in):
#     ax[0,0].text(x[i] + width / 5, v + 1, f"{v}", ha='center', color='black')

#ax[0,0].bar(x + width / 3 , mib_ms_not_in,   width=width/3, label='MIB B-MS Not In', color='#E58579', edgecolor='black', hatch='/')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax[0,0].set_ylabel('Running Time (s)', fontsize=15)
# ax.set_title('Performance of Different Users n')
ax[0,0].set_xticks(x)
ax[0,0].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 160.01, 40)
ax[0,0].set_yticks(my_y_ticks )
ax[0,0].set_ylim(0, 160.02)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
ax[0,0].set_title('On MNIST', fontsize=14)

# figure 1,1



labels = [ 'VBU', 'SalUn', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
# unl_ss_not_in = [  135 , 135  , 135]


#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
cap_ms_not_in = [  3.93, 4.11 , 3.82]

TAPE_not_in= [99.3, 99.7, 99.1]

mib_ms_not_in = [  613 , 617 , 607]



x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')


# Plot the bars
ax[0,1].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[0,1].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[0,1].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')


# # Annotate the small values
# for i, v in enumerate(cap_ms_not_in):
#     ax[0,1].text(x[i] - width / 5, v + 1, f"{v}", ha='center', color='black')
#
# for i, v in enumerate(mib_ms_not_in):
#     ax[0,1].text(x[i] + width / 5, v + 1, f"{v}", ha='center', color='black')
#

# ax[0,1].bar(x - width / 5,  cap_ms_not_in, width=width/2.5, label='SS Not In', color='#F7D58B', edgecolor='black', hatch='*')
# ax[0,1].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#B595BF',edgecolor='black', hatch='\\')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[0,1].set_ylabel('Running Time', fontsize=16)
# ax.set_title('Performance of Different Users n')
ax[0,1].set_xticks(x)
ax[0,1].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 700.01, 100)
ax[0,1].set_yticks(my_y_ticks )
ax[0,1].set_ylim(0, 700.02)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
ax[0,1].set_title('On CIFAR10', fontsize=14)





#figure 1,2


#labels = [  'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
# unl_ss_not_in = [ 32.76  , 32.76   , 32.76 ]
#

#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
cap_ms_not_in = [  7.52, 7.83 , 7.47]

TAPE_not_in = [23.6, 24.1, 23.9]
mib_ms_not_in = [ 641 , 652 , 622]


x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




# Plot the bars
ax[0,2].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[0,2].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[0,2].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')


# Annotate the small values
# for i, v in enumerate(cap_ms_not_in):
#     ax[0,2].text(x[i] - width / 5, v + 1, f"{v}", ha='center', color='black')
#
# for i, v in enumerate(mib_ms_not_in):
#     ax[0,2].text(x[i] + width / 5, v + 1, f"{v}", ha='center', color='black')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[0,1].set_ylabel('Running Time', fontsize=16)
# ax.set_title('Performance of Different Users n')
ax[0,2].set_xticks(x)
ax[0,2].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 799.01, 100)
ax[0,2].set_yticks(my_y_ticks )
ax[0,2].set_ylim(0, 700.02)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
ax[0,2].set_title('On CelebA', fontsize=14)


#figure 1,0



#labels = [  'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.945938 , 0.949387 , 0.93905 , 0.94560 ]
cap_ms_not_in = [  1.0   , 1.0   , 1.0]

TAPE_not_in = [0.9497, 0.9247, 0.9374]
#unl_ms_in = [0.910400    , 0.91247 , 0.91605 , 0.9012468]
mib_ms_not_in = [  1.0 , 1.0  , 1.0]

for i in range(len(cap_ms_not_in)):
    cap_ms_not_in[i] = cap_ms_not_in[i]*100
    TAPE_not_in[i] = TAPE_not_in[i] * 100
    mib_ms_not_in[i] = mib_ms_not_in[i] * 100

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')


# Plot the bars
ax[1,0].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[1,0].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[1,0].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')


# Annotate the small values
# for i, v in enumerate(cap_ms_not_in):
#     ax[1,0].text(x[i] - width / 5, v + 1, f"{v}", ha='center', color='black')
#
# for i, v in enumerate(mib_ms_not_in):
#     ax[1,0].text(x[i] + width / 5, v + 1, f"{v}", ha='center', color='black')

# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax[1,0].set_ylabel('Verifiability (%)', fontsize=15)
# ax.set_title('Performance of Different Users n')
ax[1,0].set_xticks(x)
ax[1,0].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(68, 111, 8)
ax[1,0].set_yticks(my_y_ticks )
ax[1,0].set_ylim(68, 112)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)
# ax[1,0].set_title('On MNIST', fontsize=16)

# figure 1,1




#labels = [ 'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.972845 , 0.973203, 0.97236328 -0.001 , 0.9731583-0.001]
cap_ms_not_in = [ 1.0 , 1.0  , 1.0]

TAPE_not_in = [0.9620, 0.9554, 0.9643]
#unl_ms_in = [0.96839   ,0.969446  , 0.96787 -0.001, 0.968382 -0.001]
mib_ms_not_in = [  1.0 , 1.0  , 1.0 ]



for i in range(len(cap_ms_not_in)):
    cap_ms_not_in[i] = cap_ms_not_in[i]*100
    TAPE_not_in[i] = TAPE_not_in[i] * 100
    mib_ms_not_in[i] = mib_ms_not_in[i] * 100

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')



# Plot the bars
ax[1,1].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[1,1].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[1,1].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')

# Annotate the small values
# for i, v in enumerate(cap_ms_not_in):
#     ax[1,1].text(x[i] - width / 5, v + 1, f"{v}", ha='center', color='black')
#
# for i, v in enumerate(mib_ms_not_in):
#     ax[1,1].text(x[i] + width / 5, v + 1, f"{v}", ha='center', color='black')

# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[1,1].set_ylabel('Rec. Similarity', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[1,1].set_xticks(x)
ax[1,1].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(68, 111, 8)
ax[1,1].set_yticks(my_y_ticks )
ax[1,1].set_ylim(68, 112)
# ax[1,1].set_title('On CIFAR10', fontsize=16)





#figure 1,2



#labels = [  'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.97557 , 0.976940, 0.97633 -0.001, 0.977246 -0.001]
cap_ms_not_in = [  1.0  , 1.0   , 1.0 ]

TAPE_not_in = [0.8842, 0.8732, 0.8992]
#unl_ms_in = [0.968087   , 0.9652563  , 0.967717-0.001, 0.9661944-0.001]
mib_ms_not_in = [  0.9289 , 0.9297 , 0.9110 ]

for i in range(len(cap_ms_not_in)):
    cap_ms_not_in[i] = cap_ms_not_in[i]*100
    TAPE_not_in[i] = TAPE_not_in[i] * 100
    mib_ms_not_in[i] = mib_ms_not_in[i] * 100

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




# Plot the bars
ax[1,2].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[1,2].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[1,2].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')

# Annotate the small values
# for i, v in enumerate(cap_ms_not_in):
#     ax[1,2].text(x[i] - width / 5, v + 1, f"{v}", ha='center', color='black')
#
# for i, v in enumerate(mib_ms_not_in):
#     ax[1,2].text(x[i] + width / 5, v + 1, f"{v}", ha='center', color='black')

# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[1,1].set_ylabel('Rec. Similarity', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[1,2].set_xticks(x)
ax[1,2].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(68, 111, 8)
ax[1,2].set_yticks(my_y_ticks )
ax[1,2].set_ylim(68, 112)
# ax[1,1].set_title('On CIFAR10', fontsize=16)







#labels = ['VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.3100  , 0.2700 , 0.2837 , 0.2603 ]
# unl_ss_not_in = [  0.991907 , 0.996957     , 0.993923]


#unl_ms_in = [0.2020    , 0.1833  , 0.1737, 0.1707]
cap_ms_not_in = [  0.97691 , 0.97886  , 0.97897]

TAPE_not_in = [0.9816, 0.9832, 0.9793]
#mib_ms_in = [0,0,0,0]
mib_ms_not_in = [0.9751, 0.97571, 0.97473]

for i in range(len(cap_ms_not_in)):
    cap_ms_not_in[i] = cap_ms_not_in[i]*100
    TAPE_not_in[i] = TAPE_not_in[i] * 100
    mib_ms_not_in[i] = mib_ms_not_in[i] * 100

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




# Plot the bars
ax[2,0].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[2,0].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[2,0].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')

# Annotate the small values
# for i, v in enumerate(cap_ms_not_in):
#     ax[2,0].text(x[i] - width / 5, v + 1, f"{v}", ha='center', color='black')
#
# for i, v in enumerate(mib_ms_not_in):
#     ax[2,0].text(x[i] + width / 5, v + 1, f"{v}", ha='center', color='black')

# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
ax[2,0].set_ylabel('Accuracy (%)', fontsize=15)
# ax.set_title('Performance of Different Users n')
ax[2,0].set_xticks(x)
ax[2,0].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(68, 101, 8)
ax[2,0].set_yticks(my_y_ticks )
ax[2,0].set_ylim(68, 102)
# ax[2,0].set_ylim(0.5,1.2)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)




#figure 2,1



#labels = [  'VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.0708 , 0.0528 , 0.0516 , 0.0760]
cap_ms_not_in = [  0.7935  , 0.7933   , 0.7952]

TAPE_not_in = [0.7945, 0.7987, 0.7921]
#unl_ms_in = [0.0628   , 0.0096 ,  0.0112 , 0.0188]
mib_ms_not_in = [  0.7736, 0.7748  , 0.7733]

for i in range(len(cap_ms_not_in)):
    cap_ms_not_in[i] = cap_ms_not_in[i]*100
    TAPE_not_in[i] = TAPE_not_in[i] * 100
    mib_ms_not_in[i] = mib_ms_not_in[i] * 100

x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')




# Plot the bars
ax[2,1].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='SS Not In', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[2,1].bar(x , TAPE_not_in, width=width/3.2, label='MS In', color='#E1C855', edgecolor='black', hatch='*')

ax[2,1].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MS In', color='#E07B54', edgecolor='black', hatch='x')


# plt.bar(x - width /6 - width / 6 , unl_muv_MNIST, width=width/6, label='MUV MNIST', color='#C6B3D3', edgecolor='black', hatch='/')
#
# plt.bar(x - width / 6 , unl_muv_CIFAR, width=width/6,  label='MUV CIFAR10', color='#F1DFA4', edgecolor='black' , hatch='x')
# plt.bar(x , unl_muv_CelebA, width=width/6, label='MUV CelebA', color='#80BA8A', edgecolor='black', hatch='o')
#
#
# plt.bar(x + width / 6  , unl_mib_MNIST,   width=width/6, label='MIB MNIST', color='#9CD1C8', edgecolor='black',  hatch='-')
#


# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[2,0].set_ylabel('Verifiability', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[2,1].set_xticks(x)
ax[2,1].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(68-16, 101-16, 8)
ax[2,1].set_yticks(my_y_ticks )
ax[2,1].set_ylim(68-16, 102-16)

# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)


#figure 2, 2



#labels = ['VBU', 'RFU', 'HBU']
#unl_fr = [10*10*0.22 *5, 10*10*0.22*5, 10*10*0.22 *5, 10*10*0.22*5 , 10*10*0.22*5  , 10*10*0.22*5  ]

#unl_ss_in = [0.1591  , 0.1496 , 0.1762 , 0.1445 ]
cap_ms_not_in = [0.9584 , 0.9586 , 0.9582]

TAPE_not_in = [0.9602, 0.9613, 0.9599]
#unl_ms_in = [0.0984     , 0.1055 , 0.0994 , 0.0881]
mib_ms_not_in = [0.9579, 0.9588  , 0.9579]


for i in range(len(cap_ms_not_in)):
    cap_ms_not_in[i] = cap_ms_not_in[i]*100
    TAPE_not_in[i] = TAPE_not_in[i] * 100
    mib_ms_not_in[i] = mib_ms_not_in[i] * 100


x = np.arange(len(labels))  # the label locations
width = 0.7  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)

# plt.style.use('bmh')



# Plot the bars
ax[2,2].bar(x - width / 2.8,  cap_ms_not_in, width=width/3.2, label='EVE', color='#51B1B7', edgecolor='black', hatch='o')
#ax[0,0].bar(x + width / 5, mib_ms_not_in, width=width/2.5, label='MS In', color='#E58579', edgecolor='black', hatch='/')

ax[2,2].bar(x , TAPE_not_in, width=width/3.2, label='TAPE', color='#E1C855', edgecolor='black', hatch='*')

ax[2,2].bar(x + width / 2.8, mib_ms_not_in, width=width/3.2, label='MIB', color='#E07B54', edgecolor='black', hatch='x')



# plt.bar(x - width / 2.5 ,  unl_br, width=width/3, label='VBU', color='orange', hatch='\\')
# plt.bar(x,unl_self_r, width=width/3, label='RFU-SS', color='g', hatch='x')
# plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='-')


# Add some text for labels, title and custom x-axis tick labels, etc.
# ax[2,0].set_ylabel('Verifiability', fontsize=20)
# ax.set_title('Performance of Different Users n')
ax[2,2].set_xticks(x)
ax[2,2].set_xticklabels(labels ,fontsize=13)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(68, 101, 8)
ax[2,2].set_yticks(my_y_ticks )
ax[2,2].set_ylim(68, 102)
# plt.ylim()
# ax.set_yticklabels(my_y_ticks,fontsize=15)




handles, labels = ax[2,2].get_legend_handles_labels()
# Create a "dummy" handle for the legend title
# title_handle = plt.Line2D([], [], color='none', label='Method')
#
# # Insert the title handle at the beginning of the handles list
# handles = [title_handle] + handles
# handles.insert(1, title_handle)
# labels = [''] + labels
# labels.insert(1, '')

fig.legend(handles, labels, frameon=True, facecolor='#EAEAF2', loc='lower center', ncol=4, bbox_to_anchor=(0.5, 0.05),fontsize=14)

# plt.legend( title = 'Methods and Datasets',frameon=True, facecolor='white', loc='best',
#            ncol=2, mode="expand", framealpha=0.5, borderaxespad=0., fontsize=20, title_fontsize=20)

# fig.tight_layout()
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('test_06_all.pdf', dpi=200,bbox_inches='tight')

plt.show()
